An Empirical Study on Budget-Aware Online Kernel Algorithms for Streams of Graphs

Kernel methods are considered an effective technique for on-line learning. Many approaches have been developed for compactly representing the dual solution of a kernel method when the problem imposes memory constraints. However, in literature no work is specifically tailored to streams of graphs. Motivated by the fact that the size of the feature space representation of many state-of-the-art graph kernels is relatively small and thus it is explicitly computable, we study whether executing kernel algorithms in the feature space can be more effective than the classical dual approach. We study three different algorithms and various strategies for managing the budget. Efficiency and efficacy of the proposed approaches are experimentally assessed on relatively large graph streams exhibiting concept drift. It turns out that, when strict memory budget constraints have to be enforced, working in feature space, given the current state of the art on graph kernels, is more than a viable alternative to dual approaches, both in terms of speed and classification performance.

==> Graphics-new/grafici-stream-gio/grafici-stream-source-data/preparedata.py <==
#!/usr/bin/python

import sys

with open(sys.argv[1]) as f:
  lis = [x.split() for x in f]

for x in zip(*lis):
    print '\t'.join(x)



==> Graphics-new/grafici-stream-gio/grafici-stream-source-data/preparedataBERTempi.py <==
#!/usr/bin/python

import sys

if len(sys.argv)<3:
  sys.exit("Usage: " + sys.argv[0] + "file-BER file-tempi")

with open(sys.argv[1]) as f:
  ber = [ [ float(y) if y.find("-")==-1 else y for y in x.split() if y.find("l")==-1 and y.find("d")==-1] for x in f if len(x)>0 ]
with open(sys.argv[2]) as f:
  tempi = [ [ float(y) if y.find("-")==-1 else y for y in x.split() ] for x in f if len(x)>0 ]

tempimedi = [ [ 0 for h in range(0,5) ] for x in range(len(tempi[0])) ]
for f in range(len(tempi[0])):
  for h in range(0,5):
    den = 0
    for l in range(0,6):
      try:
        if str(tempi[h + 5*l][f]).find("-")==-1:
          den += 1
      except IndexError:
        print "cannot access element ", h + 5*l, f
        print tempi
    #den = sum([ 1 for l in range(0,6) if str(tempi[h + 5*l][f]).find("-")==-1 ])
    if den == 0:
      tempimedi[f][h] = "-"
    else:
      tempimedi[f][h] = sum([ tempi[h + 5*l][f] if str(tempi[h + 5*l][f]).find("-")==-1 else 0 for l in range(0,6) ])/den

maxber = [ [ 0 for h in range(0,5) ] for x in range(len(ber[0])) ]
for f in range(len(ber[0])):
  for h in range(0,5):
    maxber[f][h] = max([ ber[h + 5*l][f] if str(ber[h + 5*l][f]).find("-")==-1 else 0 for l in range(0,6) ])
    if maxber[f][h]==0:
      maxber[f][h] = "-"

for h in range(0,5):
  for f in range(len(tempimedi)):
    print tempimedi[f][h], maxber[f][h],
  print


